A Machine Learning Approach to the Nirenberg Problem

This work introduces the Nirenberg Neural Network: a numerical approach to the Nirenberg problem of prescribing Gaussian curvature on $S^2$ for metrics that are pointwise conformal to the round metric. Our mesh-free physics-informed neural network (PINN) approach directly parametrises the conformal factor globally and is trained with a geometry-aware loss enforcing the curvature equation. Additional consistency checks were performed via the Gauss-Bonnet theorem, and spherical-harmonic expansions were fit to the learnt models to provide interpretability. For prescribed curvatures with known realisability, the neural network achieves very low losses ($10^{-7} - 10^{-10}$), while unrealisable curvatures yield significantly higher losses. This distinction enables the assessment of unknown cases, separating likely realisable functions from non-realisable ones. The current capabilities of the Nirenberg Neural Network demonstrate that neural solvers can serve as exploratory tools in geometric analysis, offering a quantitative computational perspective on longstanding existence questions.

==> fix.py <==
import os
import re

# ---- CONFIG ----
PDF_DIR = "embeddings"        # <-- your subdirectory name
LATEX_FILE = "main.tex"    # <-- your latex file
DRY_RUN = False            # Set True to preview changes
# ----------------

def sanitize_filename(name):
    """
    Convert complex filename into safe ascii filename.
    """
    base = name.replace("embedding_epoch_final_K_", "").replace(".pdf", "")

    # Remove problematic characters
    for ch in ["'", "{", "}", "[", "]", ":", ","]:
        base = base.replace(ch, "")

    base = base.replace(" ", "")
    base = re.sub(r"[^a-zA-Z0-9._-]", "_", base)

    return f"embedding_epoch_final_K_{base}.pdf"


def main():
    rename_map = {}

    for root, _, files in os.walk(PDF_DIR):
        for file in files:
            if file.startswith("embedding_epoch_final_K_") and file.endswith(".pdf"):
                old_path = os.path.join(root, file)
                new_file = sanitize_filename(file)
                new_path = os.path.join(root, new_file)

                if file != new_file:
                    print(f"{old_path}")
                    print(f"  --> {new_path}\n")

                    rename_map[old_path] = new_path

                    if not DRY_RUN:
                        os.rename(old_path, new_path)

    # Update LaTeX file
    if rename_map:
        print(f"\nUpdating LaTeX file: {LATEX_FILE}")
        with open(LATEX_FILE, "r", encoding="utf-8") as f:
            tex_content = f.read()

        for old_path, new_path in rename_map.items():
            # Convert to forward slashes for LaTeX
            old_tex = old_path.replace("\\", "/")
            new_tex = new_path.replace("\\", "/")
            tex_content = tex_content.replace(old_tex, new_tex)

        if not DRY_RUN:
            with open(LATEX_FILE, "w", encoding="utf-8") as f:
                f.write(tex_content)

    print("\nDone.")


if __name__ == "__main__":
    main()


